MIRCID: Inferred Hub-miRNAs Drive Cross-Task Improvements in Drug Mechanistic Modeling

Drug mechanism-of-action (MoA) modeling commonly relies on perturbational transcriptomes, but matched microRNA (miRNA) measurements are often unavailable. Inferred regulatory features offer a scalable way to reuse these data. Here, we present MIRCID, a framework comparing gene expression with inferred transcription factor (TF) activity and miRNA expression across pathway classification and similarity-based MoA retrieval. HubmiRNet infers 414 pan-cancer hub miRNAs (HubmiRs) from 977 L1000 landmark genes, achieving a Pearson correlation coefficient of 87.72%; its 1,298-output variant also outperformed SiCmiR on the full-miRNA task (71.21% versus 67.30%). In the evaluated comparisons, miRNA augmentation provided more consistent gains than TF activity. Generic embedding controls showed model-dependent utility, while complementarity analyses identified a distinct, partially linearly recoverable representation that retained gene-derived structure. Illustrative rescue cases linked improved classification to biologically plausible miRNA patterns in samples with weak transcriptional signatures. These findings support inferred HubmiRs as a biologically informed recoding of transcriptomic data for perturbational drug modeling, while leaving recovery of measured perturbational miRNA responses to further validation.

==> audit_pdf.py <==
#!/usr/bin/env python3
"""Mechanical PDF checks for the Advanced Science manuscript build."""

from __future__ import annotations

import sys
from pathlib import Path

from pypdf import PdfReader
from pypdf.generic import ContentStream


PDF = Path(__file__).with_name("main.pdf")


def fail(message: str) -> None:
    print(f"FAIL  {message}")
    raise SystemExit(1)


if not PDF.is_file():
    fail(f"missing {PDF.name}")

document = PdfReader(PDF)
if len(document.pages) == 0:
    fail("PDF contains no pages")


def resolve(value: object) -> object:
    return value.get_object() if hasattr(value, "get_object") else value

replacement_pages: list[int] = []
empty_pages: list[int] = []
font_objects: dict[int, object] = {}
image_count = 0
image_dpi: list[tuple[int, str, float]] = []

for page_number, page in enumerate(document.pages, start=1):
    text = page.extract_text() or ""
    if "\ufffd" in text:
        replacement_pages.append(page_number)
    resources = resolve(page.get("/Resources", {}))
    xobjects = resolve(resources.get("/XObject", {}))
    page_images = [
        resolve(obj)
        for obj in xobjects.values()
        if resolve(obj).get("/Subtype") == "/Image"
    ]
    image_count += len(page_images)
    if not text.strip() and not page_images:
        empty_pages.append(page_number)

    fonts = resolve(resources.get("/Font", {}))
    for font_reference in fonts.values():
        font = resolve(font_reference)
        font_objects[font_reference.idnum] = font

    operations = ContentStream(page.get_contents(), document).operations
    for operation_index, (operands, operator) in enumerate(operations):
        if operator != b"Do" or operation_index == 0:
            continue
        image_name = operands[0]
        if image_name not in xobjects:
            continue
        image = resolve(xobjects[image_name])
        if image.get("/Subtype") != "/Image":
            continue
        transform_operands, transform_operator = operations[operation_index - 1]
        if transform_operator != b"cm" or len(transform_operands) != 6:
            fail(f"cannot resolve placement scale for image {image_name} on page {page_number}")
        a, b, c, d, _, _ = (float(value) for value in transform_operands)
        placed_width = (a * a + b * b) ** 0.5
        placed_height = (c * c + d * d) ** 0.5
        dpi_x = float(image["/Width"]) * 72.0 / placed_width
        dpi_y = float(image["/Height"]) * 72.0 / placed_height
        image_dpi.append((page_number, str(image_name), min(dpi_x, dpi_y)))

unembedded_fonts: list[str] = []
for font in font_objects.values():
    candidates = font.get("/DescendantFonts", [font])
    for candidate_reference in candidates:
        candidate = resolve(candidate_reference)
        descriptor_reference = candidate.get("/FontDescriptor")
        descriptor = resolve(descriptor_reference) if descriptor_reference else None
        embedded = descriptor and any(
            key in descriptor for key in ("/FontFile", "/FontFile2", "/FontFile3")
        )
        if not embedded:
            name = str(candidate.get("/BaseFont", font.get("/BaseFont", "unknown")))
            unembedded_fonts.append(name)

if replacement_pages:
    fail(f"Unicode replacement glyph on pages {replacement_pages}")
if empty_pages:
    fail(f"unexpected empty pages {empty_pages}")
if unembedded_fonts:
    fail("unembedded fonts: " + ", ".join(sorted(set(unembedded_fonts))))

low_resolution = [entry for entry in image_dpi if entry[2] < 300.0]
if low_resolution:
    details = ", ".join(
        f"page {page}, {name}: {dpi:.1f} dpi"
        for page, name, dpi in low_resolution
    )
    fail("raster image below 300 dpi: " + details)

print(f"PASS  PDF opens correctly ({len(document.pages)} pages)")
print("PASS  no empty pages or Unicode replacement glyphs")
print(f"PASS  all {len(font_objects)} PDF font objects are embedded")
print(
    f"PASS  all {image_count} raster placements are at least 300 dpi "
    f"(minimum effective resolution: {min(dpi for _, _, dpi in image_dpi):.1f} dpi)"
)

